The infinitely many genes model with horizontal gene transfer

The genome of bacterial species is much more flexible than that of eukaryotes. Moreover, the distributed genome hypothesis for bacteria states that the total number of genes present in a bacterial population is greater than the genome of every single individual. The pangenome, i.e. the set of all genes of a bacterial species (or a sample), comprises the core genes which are present in all living individuals, and accessory genes, which are carried only by some individuals. In order to use accessory genes for adaptation to environmental forces, genes can be transferred horizontally between individuals. Here, we extend the infinitely many genes model from Baumdicker, Hess and Pfaffelhuber (2010) for horizontal gene transfer. We take a genealogical view and give a construction -- called the Ancestral Gene Transfer Graph -- of the joint genealogy of all genes in the pangenome. As application, we compute moments of several statistics (e.g. the number of differences between two individuals and the gene frequency spectrum) under the infinitely many genes model with horizontal gene transfer.

==> anc/2genes2lines_formulagen.c <==
/***** formelgen.c ***********************************************
 * Description: 
 * Author: Franz Baumdicker, baumdicker@stochastik.uni-freiburg.de
 * File created 2012.
 manual
 1. compile with gcc 2genes2lines_formulagen.c -o formulagenerator
 2. run formulagenerator
 --> generates three files "2g2l.data", "2g2l.formula" and "tabbing.input"
 3. replace paths in calculation_varianceofD.nb to the output paths of formulagenerator
 4. use calculation_varianceofD.nb
 5. compile cases_table.tex in the same directory as formulagenerator
 *****************************************************************/

#include <stddef.h>
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <string.h>
#include <stdint.h>


// this code computes all elements of S_{\gamma^2} and the corresponding probability by a recursion
// the code works in principle as follows:
// start with two lineages/lines which are each unlost for two genes a and b 
// now do the following recursively
// (A) looking backwards in time compute all possible next events and the corresponding probability
// events are either gene loss, coalescence of two lines or an horizontal gene transfer (HGT) i.e. a creation of a third line.
// for all of these event start again at (A) untill there is no lineage left.
// as we are only interested in shapes which have at most one HGT event, we will end up with a finite number of shapes.

// each shape can be represented by it's sequence of events 
// at each step in this sequence we can compute all possible next events and the corresponding probabilities if we know the information stored in the following structure

// this structure is used to store all information for one possible sequence of events
typedef struct state{
 int hgt; // 0 = no more HGT possible,  1 = one possible HGT left
 int timestep; // just counting how many events there are // between 1 and 8
 int mat[6];  
 // mat gives for each line and each gene the individuals which are reached by a gene present at this step
 // each number is either 0,1,2 or 3
 // 0 means gene does not reach any individual, 1 means gene reaches individual 1, 2 means gene reaches individual 2, and 3 means gene reaches both individuals
 // mat[0] is line 1 gene a; mat[1] is line 1 gene b; mat[2] is line 2 gene a; mat[3] is line 2 gene b; mat[4] is line 3 gene a; mat[5] is line 3 gene b;
 // gene a is also called gene 1; gene b is also called gene 2
 char formel[10000];   // storage: probability of the case in mathematica syntax
 char zeit[8][10000];  // storage: mean values of the exponential distributed time for each step
 char table[8][20];    // storage: step in LaTeX syntax to compile the table of cases
 int lines[16];        // storage: 0-7: number of lines leading ONLY to individual 1 for each step; 8-15: number of lines leading ONLY to individual 2 for each step;
} state;



int casenr = 1;  // global number: cases  // we will give each element of S_{\gamma^2} a number

// this is for debugging
int printsteps = 0;  // 0 no additional output, 1 additional steps are printed to console (WARNING if set to 1 a lot of output is generated)


char globalformula[100000000];  // global storage: 

static FILE *tfile;   // used for the .tex file
static FILE *dfile;   // used for the .data mathematica input file
static FILE *ffile;   // used for the .formula mathematica input file
 

// this function prints state "zustand" to the standard output
// is only used if printsteps == 1; // used for debugging
void printstate(state *zustand){
  int i, l1g1, l1g2, l2g1, l2g2, l3g1, l3g2;
  l1g1 = zustand->mat[0];
  l1g2 = zustand->mat[1];
  l2g1 = zustand->mat[2];
  l2g2 = zustand->mat[3];
  l3g1 = zustand->mat[4];
  l3g2 = zustand->mat[5];

  printf("time: %d\n", zustand->timestep);
  printf("Line 1: Gen1 goes to %d \tGen2 goes to  %d \nLine 2: Gen1 goes to %d \tGen2 goes to  %d \nLine 3: Gen1 goes to %d \tGen2 goes to  %d \nHGTs left?: %d\n",l1g1,l1g2,l2g1,l2g2,l3g1,l3g2,zustand->hgt);
  printf("probability: %s\n",zustand->formel);
  // printing all steps
  for ( i = 0; i < 8; i++){
    printf("timestep: %s\t",zustand->zeit[i]);
  }
  printf("\n");
  for ( i = 0; i < 8; i++){
    printf("D1: %d\t",zustand->lines[i]);
  }
  printf("\n");
  for (i = 8; i < 16; i++){
    printf("D2: %d\t",zustand->lines[i]);
  }
  printf("\n");
}




// this function computes the sum of the rates of all possible events at state "zustand" and saves the total rate in mathematica syntax to "ziel"
int totalrate(state *zustand, char *ziel){
  // define shortcuts for mat -->  lxgy means lineage x with potential gene y
 int l1g1, l1g2, l2g1, l2g2, l3g1, l3g2;
  l1g1 = zustand->mat[0];
  l1g2 = zustand->mat[1];
  l2g1 = zustand->mat[2];
  l2g2 = zustand->mat[3];
  l3g1 = zustand->mat[4];
  l3g2 = zustand->mat[5];
 char addline [10000];
 
 // remember only which "line" still exists. Do not remember the individuals which are reached by the gene
 if (l1g1 > 0) { l1g1 = 1;}
 if (l1g2 > 0) { l1g2 = 1;}
 if (l2g1 > 0) { l2g1 = 1;}
 if (l2g2 > 0) { l2g2 = 1;}
 if (l3g1 > 0) { l3g1 = 1;}
 if (l3g2 > 0) { l3g2 = 1;}
 
  // if there are no lines --> all rates are zero
 if (l1g1+l1g2+l2g1+l2g2+l3g1+l3g2 == 0){
   return 0;
 }
 
  // rho/2 times number of lines with potential gene is the loss rate
  strcpy(ziel,"");
  sprintf(addline,"%d * \\[Rho]/2", l1g1+l1g2+l2g1+l2g2+l3g1+l3g2 );
  strcpy(ziel,addline);
  //only the first HGT-event is relevant for small gamma
  if (zustand->hgt != 0){
    // gamma/2 times number of lines with potential gene is the HGT rate
    sprintf(addline," + %d * \\[Gamma]/2", l1g1+l1g2+l2g1+l2g2+l3g1+l3g2 );
    strcat(ziel,addline);
  }
  // zaehl counts all pairs of lines
  int zaehl;
  zaehl = 0;
  if ((l1g1+l1g2)*(l2g1+l2g2) > 0){zaehl++;};
  if ((l1g1+l1g2)*(l3g1+l3g2) > 0){zaehl++;};
  if ((l2g1+l2g2)*(l3g1+l3g2) > 0){zaehl++;};
  if (zaehl == 2){printf("ERROR! number of pairs can never be two\n\n\n"); exit;}
  if (zaehl > 3 ){printf("ERROR! number of pairs should be lower or equal three\n\n\n"); exit;}
  
  // each pair of lines coalesces with rate 1
  if (zaehl != 0){
    sprintf(addline," + %d ", zaehl );
    strcat(ziel,addline);
  }
  
  return l1g1+l1g2+l2g1+l2g2+l3g1+l3g2;
}




// this function just copies case "quelle" to case "ziel"
void cpycases(state *quelle, state* ziel){
  int i;
ziel->hgt = quelle->hgt;
ziel->timestep = quelle->timestep;
ziel->mat[0] = quelle->mat[0];
ziel->mat[1] = quelle->mat[1];
ziel->mat[2] = quelle->mat[2];
ziel->mat[3] = quelle->mat[3];
ziel->mat[4] = quelle->mat[4];
ziel->mat[5] = quelle->mat[5];
strcpy(ziel->formel,quelle->formel);
  for ( i = 0; i < 8; i++){
     strcpy(ziel->zeit[i],quelle->zeit[i]);
  }
  for ( i = 0; i < 8; i++){
     strcpy(ziel->table[i],quelle->table[i]);
  }
  for ( i = 0; i < 8; i++){
     ziel->lines[i] = quelle->lines[i];
  }
  for ( i = 8; i < 16; i++){
      ziel->lines[i] = quelle->lines[i];
  }  
}





/// main function
// recursive function
// computes all possible events given the current state (zustand) and computes the possible next states (nzustand)

void cases(state zustand, int depth){
char totalline[10000], np[10000], at[10000], globaladd[10000], lokaladd[10000]; // np = newpart    at = additional time
// nzustand is the new state after the next event
state nzustand;  
int i,j,control;

// shortcuts for mat -->  lxgy means lineage x with potential gene y
 int l1g1, l1g2, l2g1, l2g2, l3g1, l3g2;
  l1g1 = (&zustand)->mat[0];
  l1g2 = (&zustand)->mat[1];
  l2g1 = (&zustand)->mat[2];
  l2g2 = (&zustand)->mat[3];
  l3g1 = (&zustand)->mat[4];
  l3g2 = (&zustand)->mat[5];
  
// how many lines lead only to one individual, eg. either to individual 1 or to individual 2 but not to both
// for gene 1 this is given by d1  equals D^i_k in (5.15)
// for gene 2 this is given by d2
  int d1, d2;
  d1 = 0;
  d2 = 0;
 if (l1g1 == 1) { d1++;}
 if (l2g1 == 1) { d1++;}
 if (l3g1 == 1) { d1++;}
 if (l1g1 == 2) { d1++;}
 if (l2g1 == 2) { d1++;}
 if (l3g1 == 2) { d1++;}

 if (l1g2 == 1) { d2++;}
 if (l2g2 == 1) { d2++;}
 if (l3g2 == 1) { d2++;} 
 if (l1g2 == 2) { d2++;}
 if (l2g2 == 2) { d2++;}
 if (l3g2 == 2) { d2++;}
  
 // remember only which line exists in the shortcuts. 
 // Do not remember the individuals which are reached by the gene
 // this information is still available in mat
 if (l1g1 > 0) { l1g1 = 1;}
 if (l1g2 > 0) { l1g2 = 1;}
 if (l2g1 > 0) { l2g1 = 1;}
 if (l2g2 > 0) { l2g2 = 1;}
 if (l3g1 > 0) { l3g1 = 1;}
 if (l3g2 > 0) { l3g2 = 1;}
 
 // set shortcut for current step number
  int time;
  time = (&zustand)->timestep;
  
  if( totalrate(&zustand, totalline) ){ // if a new event occurs at rate totalrate != 0  the recursion is not jet finished
    
    
    sprintf(at," + 1 / ( %s )", totalline); // save expected time to the next event to "at" in mathematica syntax.
    
    // check which events are still possible and proceed with recursion
    
    // genes can be lost (if they exist)
    
    if (l1g1 > 0){ // if gene 1 in line 1 exists it can be lost
      // print info if printsteps == 1
      if (printsteps == 1){
      printf("Schritt: %d \t", depth);
      printf("loss gene 1 line 1\n");
      }
      // copy the last state to the next state
      cpycases(&zustand,&nzustand);
      // loose gene 1 in line 1
      (&nzustand)->mat[0] = 0;
      // save probability of loosing gene 1 in line 1 at this step to "np" in mathematica syntax
      sprintf(np," * (\\[Rho]/2 ) / ( %s )",totalline);
      strcat((&nzustand)->formel,np);
      // save expected time to the new case
      strcat((&nzustand)->zeit[time],at);
      // save the event to the new case in LaTeX syntax
      strcat((&nzustand)->table[time],"\\>$L(1,a)$");
      // save the number of lines where gene 1 would reach only one of the individuals (D_time^1)
      (&nzustand)->lines[time] = d1;
      // save the number of lines where gene 2 would reach only one of the individuals (D_time^2)
      (&nzustand)->lines[time+8] = d2;
      // increse the step number by one in the new case
      (&nzustand)->timestep = ((&nzustand)->timestep) +1;
      // continue recursion with new state
      cases(nzustand,depth+1);
    }
    // only the first part is documented all other parts are identical
    if (l1g2 > 0){
      if (printsteps == 1){
      printf("Schritt: %d \t", depth);
      printf("loss gene 2 line 1\n");
      }
      cpycases(&zustand,&nzustand);
      (&nzustand)->mat[1] = 0;
      sprintf(np," * (\\[Rho]/2 ) / ( %s )",totalline);
      strcat((&nzustand)->formel,np);
      strcat((&nzustand)->zeit[time],at);
      strcat((&nzustand)->table[time],"\\>$L(1,b)$");
      (&nzustand)->lines[time] = d1;
      (&nzustand)->lines[time+8] = d2;
      (&nzustand)->timestep = ((&nzustand)->timestep) +1;
      cases(nzustand,depth+1);
    }
    if (l2g1 > 0){
      if (printsteps == 1){
      printf("Schritt: %d \t", depth);
      printf("loss gene 1 line 2\n");
      }
      cpycases(&zustand,&nzustand);
      (&nzustand)->mat[2] = 0;
      sprintf(np," * (\\[Rho]/2 ) / ( %s )",totalline);
      strcat((&nzustand)->formel,np);
      strcat((&nzustand)->zeit[time],at);
      strcat((&nzustand)->table[time],"\\>$L(2,a)$");
      (&nzustand)->lines[time] = d1;
      (&nzustand)->lines[time+8] = d2;
      (&nzustand)->timestep = ((&nzustand)->timestep) +1;
      cases(nzustand,depth+1);
    }
    if (l2g2 > 0){
      if (printsteps == 1){
      printf("Schritt: %d \t", depth);
      printf("loss gene 2 line 2\n");
      }
      cpycases(&zustand,&nzustand);
      (&nzustand)->mat[3] = 0;
      sprintf(np," * (\\[Rho]/2 ) / ( %s )",totalline);
      strcat((&nzustand)->formel,np);
      strcat((&nzustand)->zeit[time],at);
      strcat((&nzustand)->table[time],"\\>$L(2,b)$");
      (&nzustand)->lines[time] = d1;
      (&nzustand)->lines[time+8] = d2;
      (&nzustand)->timestep = ((&nzustand)->timestep) +1;
      cases(nzustand,depth+1);
    }
    if (l3g1 > 0){
      if (printsteps == 1){
      printf("Schritt: %d \t", depth);
      printf("loss gene 1 line 3\n");
      }
      cpycases(&zustand,&nzustand);
      (&nzustand)->mat[4] = 0;
      sprintf(np," * (\\[Rho]/2 ) / ( %s )",totalline);
      strcat((&nzustand)->formel,np);
      strcat((&nzustand)->zeit[time],at);
      strcat((&nzustand)->table[time],"\\>$L(3,a)$");
      (&nzustand)->lines[time] = d1;
      (&nzustand)->lines[time+8] = d2;
      (&nzustand)->timestep = ((&nzustand)->timestep) +1;
      cases(nzustand,depth+1);
    }
    if (l3g2 > 0){
      if (printsteps == 1){
      printf("Schritt: %d \t", depth);
      printf("loss gene 2 line 3\n");
      }
      cpycases(&zustand,&nzustand);
      (&nzustand)->mat[5] = 0;
      sprintf(np," * (\\[Rho]/2 ) / ( %s )",totalline);
      strcat((&nzustand)->formel,np);
      strcat((&nzustand)->zeit[time],at);
      strcat((&nzustand)->table[time],"\\>$L(3,b)$");
      (&nzustand)->lines[time] = d1;
      (&nzustand)->lines[time+8] = d2;
      (&nzustand)->timestep = ((&nzustand)->timestep) +1;
      cases(nzustand,depth+1);
    } 
    // end of losses
 

    
    
    
    
    // two lines can coalesce in this case they merge to the line with the lower number
    
    
    if (  (l1g1+l1g2) * (l2g1+l2g2) > 0 ){ // check if there are still genes in line 1 AND line 2
       // line1 + line2 merge to line1
       // print info if printsteps == 1
      if (printsteps == 1){
      printf("Schritt: %d \t", depth);
      printf("merge line 1 and line 2\n");
      }
       // copy the last state to the next state
	cpycases(&zustand,&nzustand);
	// change gene 1 in line 1
	if( (&nzustand)->mat[0] != (&nzustand)->mat[2] ){  // if they are equal mat[0] is already correct
	  // sets mat[0] to the merged value of mat[0] and mat[2]
	  // mat[0] == 1; mat[2] == 2  --> mat[0] = 3
	  // mat[0] == 3; mat[2] == 1  --> mat[0] = 3
	  // mat[0] == 0; mat[2] == 2  --> mat[0] = 2 etc.
	  (&nzustand)->mat[0] = (&nzustand)->mat[0] + (&nzustand)->mat[2];
	  if ( (&nzustand)->mat[0] > 3 ) {
	    (&nzustand)->mat[0] = 3 ; 
	  }
	}
	// change gene 2 in line 1
	if( (&nzustand)->mat[1] != (&nzustand)->mat[3] ){  // same as above just for gene 2
	  (&nzustand)->mat[1] = (&nzustand)->mat[1] + (&nzustand)->mat[3];
	  if ( (&nzustand)->mat[1] > 3 ) {
	    (&nzustand)->mat[1] = 3 ; 
	  }
	}
	// erase line 2
	(&nzustand)->mat[2] = 0;
	(&nzustand)->mat[3] = 0;
	// save probability of this splitting at this step to "np" in mathematica syntax
	sprintf(np," * 1 / ( %s )",totalline);
	strcat((&nzustand)->formel,np);
	// save expected time to the new case
	strcat((&nzustand)->zeit[time],at);
	// save the event to the new case in LaTeX syntax
	strcat((&nzustand)->table[time],"\\>$C(1,2)$");
	// save the number of lines where gene 1 would reach only one of the individuals (D_time^1)
	(&nzustand)->lines[time] = d1;
	// save the number of lines where gene 2 would reach only one of the individuals (D_time^2)
	(&nzustand)->lines[time+8] = d2;
	// increse the step number by one in the new case
	(&nzustand)->timestep = ((&nzustand)->timestep) +1;
	// continue recursion with new state
	cases(nzustand,depth+1);
    }
    // only the first part is documented all other parts are identical
    
    if (  (l1g1+l1g2) * (l3g1+l3g2) > 0 ){  // line1 + line3 merge to line1
      if (printsteps == 1){
      printf("Schritt: %d \t", depth);
      printf("merge line 1 and line 3\n");
      }
	cpycases(&zustand,&nzustand);
	// change gene 1 in line 1
	if( (&nzustand)->mat[0] != (&nzustand)->mat[4] ){
	  (&nzustand)->mat[0] = (&nzustand)->mat[0] + (&nzustand)->mat[4];
	  if ( (&nzustand)->mat[0] > 3 ) {
	    (&nzustand)->mat[0] = 3 ; 
	  }
	}
	// change gene 2 in line 1
	if( (&nzustand)->mat[1] != (&nzustand)->mat[5] ){
	  (&nzustand)->mat[1] = (&nzustand)->mat[1] + (&nzustand)->mat[5];
	  if ( (&nzustand)->mat[1] > 3 ) {
	    (&nzustand)->mat[1] = 3 ; 
	  }
	}	
	// erase line 3
	(&nzustand)->mat[4] = 0;
	(&nzustand)->mat[5] = 0;
	// update formula etc.
	sprintf(np," * 1 / ( %s )",totalline);
	strcat((&nzustand)->formel,np);
	strcat((&nzustand)->zeit[time],at);
	strcat((&nzustand)->table[time],"\\>$C(1,3)$");
	(&nzustand)->lines[time] = d1;
	(&nzustand)->lines[time+8] = d2;
	(&nzustand)->timestep = ((&nzustand)->timestep) +1;
	cases(nzustand,depth+1);
    }
 
    if (  (l2g1+l2g2) * (l3g1+l3g2) > 0 ){  // line2 + line3 merge to line2
      if (printsteps == 1){
      printf("Schritt: %d \t", depth);
      printf("merge line 2 and line 3\n");
      }
	cpycases(&zustand,&nzustand);
	// change gene 1 in line 2
	if( (&nzustand)->mat[2] != (&nzustand)->mat[4] ){
	  (&nzustand)->mat[2] = (&nzustand)->mat[2] + (&nzustand)->mat[4];
	  if ( (&nzustand)->mat[2] > 3 ) {
	    (&nzustand)->mat[2] = 3 ; 
	  }
	}
	// change gene 2 in line 2
	if( (&nzustand)->mat[3] != (&nzustand)->mat[5] ){
	  (&nzustand)->mat[3] = (&nzustand)->mat[3] + (&nzustand)->mat[5];
	  if ( (&nzustand)->mat[3] > 3 ) {
	    (&nzustand)->mat[3] = 3 ; 
	  }
	}	
	// erase line 3
	(&nzustand)->mat[4] = 0;
	(&nzustand)->mat[5] = 0;
	// update formula etc.
	sprintf(np," * 1 / ( %s )",totalline);
	strcat((&nzustand)->formel,np);
	strcat((&nzustand)->zeit[time],at);
	strcat((&nzustand)->table[time],"\\>$C(2,3)$");
	(&nzustand)->lines[time] = d1;
	(&nzustand)->lines[time+8] = d2;
	(&nzustand)->timestep = ((&nzustand)->timestep) +1;
	cases(nzustand,depth+1);
    }
   // END coalescence
    
    
    
    
    
    
    // each gene can have a HGT - split event
    // the new created line is always saved as line 3
    // (&zustand)->hgt remembers how many possible splits are left
    // l3g1 und l3g2 are not allowed to split as this would be the second split and thus the probability of this case would be in O(gamma^2)
    
    
    // one HGT left thus store HGT line in l3
    if((&zustand)->hgt == 1){
      if (l1g1 == 1){  // if gene 1 in line 1 exists it can produce a split to line 3
	 // print info if printsteps == 1
	if (printsteps == 1){
	printf("Schritt: %d \t", depth);
	printf("HGT gene 1 line 1 to line 3\n");
	}
	// copy the last state to the next state
	cpycases(&zustand,&nzustand);
	// copy the information for gene 1 in line 1 to line 3
	(&nzustand)->mat[4] = (&zustand)->mat[0];   // l3g1   <- l1g1
	// no more splits possible
	(&nzustand)->hgt = 0;
	// save probability of this splitting at this step to "np" in mathematica syntax
	sprintf(np," * (\\[Gamma]/2 ) / ( %s )",totalline);
	strcat((&nzustand)->formel,np);
	// save expected time to the new case
	strcat((&nzustand)->zeit[time],at);
	// save the event to the new case in LaTeX syntax
	strcat((&nzustand)->table[time],"\\>$S(1,3,a)$");
	// save the number of lines where gene 1 would reach only one of the individuals (D_time^1)
	(&nzustand)->lines[time] = d1;
	// save the number of lines where gene 2 would reach only one of the individuals (D_time^2)
	(&nzustand)->lines[time+8] = d2;
	// increse the step number by one in the new case
	(&nzustand)->timestep = ((&nzustand)->timestep) +1;
	// continue recursion with new state
	cases(nzustand,depth+1);
      }
      // only the first part is documented all other parts are identical
      if (l1g2 == 1){
	if (printsteps == 1){
	printf("Schritt: %d \t", depth);
	printf("HGT gene 2 line 1 to line 3\n");
	}
	cpycases(&zustand,&nzustand);
	(&nzustand)->mat[5] = (&zustand)->mat[1];   // l3g2   <- l1g2
	(&nzustand)->hgt = 0;
	sprintf(np," * (\\[Gamma]/2 ) / ( %s )",totalline);
	strcat((&nzustand)->formel,np);
	strcat((&nzustand)->zeit[time],at);
	strcat((&nzustand)->table[time],"\\>$S(1,3,b)$");
	(&nzustand)->lines[time] = d1;
	(&nzustand)->lines[time+8] = d2;
	(&nzustand)->timestep = ((&nzustand)->timestep) +1;
	cases(nzustand,depth+1);
      }
      if (l2g1 == 1){
	if (printsteps == 1){
	printf("Schritt: %d \t", depth);
	printf("HGT gene 1 line 2 to line 3\n");
	}
	cpycases(&zustand,&nzustand);
	(&nzustand)->mat[4] = (&zustand)->mat[2];   // l3g1   <- l2g1
	(&nzustand)->hgt = 0;
	sprintf(np," * (\\[Gamma]/2 ) / ( %s )",totalline);
	strcat((&nzustand)->formel,np);
	strcat((&nzustand)->zeit[time],at);
	strcat((&nzustand)->table[time],"\\>$S(2,3,a)$");
	(&nzustand)->lines[time] = d1;
	(&nzustand)->lines[time+8] = d2;
	(&nzustand)->timestep = ((&nzustand)->timestep) +1;
	cases(nzustand,depth+1);
      }
      if (l2g2 == 1){
	if (printsteps == 1){
	printf("Schritt: %d \t", depth);
	printf("HGT gene 2 line 2 to line 3\n");
	}
	cpycases(&zustand,&nzustand);
	(&nzustand)->mat[5] = (&zustand)->mat[3];   // l3g2   <- l2g2
	(&nzustand)->hgt = 0;
	sprintf(np," * (\\[Gamma]/2 ) / ( %s )",totalline);
	strcat((&nzustand)->formel,np);
	strcat((&nzustand)->zeit[time],at);
	strcat((&nzustand)->table[time],"\\>$S(2,3,b)$");
	(&nzustand)->lines[time] = d1;
	(&nzustand)->lines[time+8] = d2;
	(&nzustand)->timestep = ((&nzustand)->timestep) +1;
	cases(nzustand,depth+1);
      }
    }
    // if hgt == 0 nothing can split
    // END Horizontal Gene Transfer
      
      
      
      
      
   
      
      
      
      
      
      
    
    
    

    
    
    
  }
  else{ // if totalrate == 0 the end of the recursion is reached --> current case number is used to save the storage of state to mathematica and LaTeX output   
    
    if( printsteps == 1){
      printstate(&zustand);
    }
    
    
    // save the probability of the case and the expected times for each step in this case to .data file
    fprintf(dfile, "P%d := %s \n",casenr, (&zustand)->formel);
    for ( i = 0; i < 8; i++){
     fprintf(dfile, "E%dI%d := %s \n",casenr, i+1, (&zustand)->zeit[i]);
    }
    
    // save the case into tfile, LaTeX-format to show a table
    fprintf(tfile, "%d", casenr);  
    for ( i = 0; i < 8; i++){
     fprintf(tfile, "%s", (&zustand)->table[i]);  
    }
    fprintf(tfile, "\\\\\n");
 
    
    
    // Compute the part of the formula for E[L(A^(i)),L(A^(j))] for this case. See last page of the paper for formula.
    // note that in the following i represents k from the formula and j represents k'
    // add probability of case times ...
    sprintf(globaladd,"+ P%d * ( ", casenr);
    
        // ... 
     for ( i = 0; i < 8; i++){
       for (j = 0; j < 8; j++){
 	if (i != j){ // i.e. k != k'
	  // only add this part if it is not zero
	  if ( (&zustand)->lines[i] * (&zustand)->lines[j+8] != 0 ){
	    // ... times D^i_k(s) * D^j_k'(s) * E[T_k(s)] * E[T_k'(s)] plus ...
	    sprintf(lokaladd,"%d * %d * E%dI%d * E%dI%d + ", (&zustand)->lines[i], (&zustand)->lines[j+8], casenr, i+1, casenr, j+1 );
	    strcat(globaladd,lokaladd);
          }
 	}
 	else{  //i.e.,  k == k'
	  // only add this part if it is not zero
          if ( (&zustand)->lines[i] * (&zustand)->lines[j+8] != 0 ){
	    // ... times D^i_k(s) * D^j_k(s) * E[T_k^2(s)] = D^i_k(s) * D^j_k(s) * 2 * E[T_k(s)]^2 plus ...
	    sprintf(lokaladd,"%d * %d * 2 * (E%dI%d)^2", (&zustand)->lines[i], (&zustand)->lines[j+8], casenr, i+1 );
	    strcat(globaladd,lokaladd);
	    if(i != 7 && j != 7){
	      sprintf(lokaladd," + ");
	      strcat(globaladd,lokaladd);
	    }
 	  }
 	  // or add a zero to avoid the formula "... + ) ..."
          else{
            if ( i == 7 && j == 7 && (&zustand)->lines[i] * (&zustand)->lines[j+8] == 0){
		sprintf(lokaladd," 0 ");
 	    	strcat(globaladd,lokaladd);
	    }
	  }
 	} 
      }
    }
    sprintf(lokaladd, " ) ");
    // save this part of the formula
    strcat(globaladd,lokaladd);
    strcat(globalformula,globaladd);
    // increse casenr to compute next case
    casenr++;
  }

}







int main(){

  
// initialize files
tfile = fopen("tabbing.input","w");
dfile = fopen("2g2l.data","w");
ffile = fopen("2g2l.formula","w");

int i;

// initialize the formula
strcpy(globalformula,"0");
  
// initialize starting state
// 2 genes in 2 individuals and a third empty line which is hit by any possible HGT event.
// 1 hgt event is still possible
state *zustand;
zustand = malloc(sizeof(state));

zustand->timestep = 0;
// 2 genes in 2 individuals and a third empty line which is hit by any possible HGT event.
zustand->mat[0] = 1;
zustand->mat[1] = 1;
zustand->mat[2] = 2;
zustand->mat[3] = 2;
zustand->mat[4] = 0;
zustand->mat[5] = 0;
// 1 hgt event is still possible
zustand->hgt = 1;
strcpy( zustand->formel, "1");
for ( i = 0; i < 8; i++){
  strcpy( zustand->zeit[i], "0");
}
for ( i = 0; i < 8; i++){
  zustand->lines[i] = 0;
}
for ( i = 8; i < 16; i++){
  zustand->lines[i] = 0;
}
zustand->lines[0] = 2;
zustand->lines[8] = 2;

//this is just used to call totalrate
char formel[10000];

printf("Initialized the first state at:\n");
printstate(zustand);


printf("\nExpected time to next state is given by:\n");
totalrate(zustand,formel);
printf("%s\n",formel);

printf("\n\nStarting the recursion... this may take a while\n\n");
cases(*zustand,1);

printf("Done.\nWriting formula to file...\n");
fprintf(ffile, "Simplify[Series[");
fprintf(ffile, "%s",globalformula);
fprintf(ffile, ",{\\[Gamma],0,1}]]");

fclose(tfile);
fclose(dfile);
fclose(ffile);

printf("\nDone\n");



return 0;

  
}


==> anc/calculation_varianceofD.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     16432,        491]
NotebookOptionsPosition[     15085,        441]
NotebookOutlinePosition[     15614,        461]
CellTagsIndexPosition[     15571,        458]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Calculation for the variance of D", "Subsection",
 CellChangeTimes->{{3.567942497946293*^9, 3.567942549195735*^9}}],

Cell[CellGroupData[{

Cell["\<\
Importing data from file
\
\>", "Subsubsection",
 CellChangeTimes->{{3.567942424066842*^9, 3.567942428793587*^9}, {
  3.567942467640796*^9, 3.567942491557337*^9}, {3.567942562398883*^9, 
  3.567942564221322*^9}, {3.56794273355922*^9, 3.567942738948512*^9}}],

Cell[BoxData[
 RowBox[{"<<", "\"\<replacethisbythepathto/2g2l.data\>\""}]], "Input",
 CellChangeTimes->{{3.567942746850471*^9, 3.567942788882619*^9}, {
  3.567944554704181*^9, 3.56794455764081*^9}}],

Cell[BoxData[
 RowBox[{"ELD1LD2", ":=", 
  RowBox[{"<<", "\"\<replacethisbythepathto/2g2l.formula\>\""}]}]], "Input",
 CellChangeTimes->{{3.567942804731745*^9, 3.567942810949292*^9}, {
  3.567943009302453*^9, 3.567943019736424*^9}, {3.567944564689455*^9, 
  3.567944571986278*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define other variables", "Subsubsection",
 CellChangeTimes->{{3.567942567585991*^9, 3.56794260427408*^9}}],

Cell[BoxData[
 RowBox[{"ELD", " ", ":=", " ", 
  InterpretationBox[
   RowBox[{
    FractionBox["4", 
     RowBox[{"1", "+", "\[Rho]"}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "\[Gamma]"}], 
     RowBox[{"2", "+", 
      RowBox[{"3", " ", "\[Rho]"}], "+", 
      SuperscriptBox["\[Rho]", "2"]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[Gamma]", "]"}], "2"],
     SeriesData[$CellContext`\[Gamma], 0, {}, 0, 2, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[Gamma], 0, {
    4/(1 + $CellContext`\[Rho]), 4/(2 + 
     3 $CellContext`\[Rho] + $CellContext`\[Rho]^2)}, 0, 2, 1],
   Editable->False]}]], "Input",
 CellChangeTimes->{{3.562491793170654*^9, 3.562491808777569*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["calculation", "Subsubsection",
 CellChangeTimes->{{3.562500466552149*^9, 3.562500467237342*^9}, {
   3.564312270520067*^9, 3.564312271299407*^9}, {3.567942615089602*^9, 
   3.567942616724834*^9}, 3.567943040403593*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Theta]", "/", "2"}], " ", "*", "ELD"}], " ", "+", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]", "^", "2"}], "/", "4"}], " ", "*", " ", 
     RowBox[{"(", 
      RowBox[{"ELD1LD2", " ", "-", " ", 
       RowBox[{"ELD", "^", "2"}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", ",", "0", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563704086499665*^9, 3.563704096132268*^9}, {
  3.563704153716318*^9, 3.563704155849811*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Theta]", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Theta]", "2"]}], "+", 
       RowBox[{"3", " ", "\[Theta]", " ", "\[Rho]"}], "+", 
       RowBox[{"2", " ", "\[Theta]", " ", 
        SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Rho]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Rho]"}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[Theta]"}], 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "\[Rho]"}], "+", 
        SuperscriptBox["\[Rho]", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["\[Theta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["32", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "\[Rho]"}], "+", 
              SuperscriptBox["\[Rho]", "2"]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{"48", "+", 
             RowBox[{"314", " ", "\[Rho]"}], "+", 
             RowBox[{"611", " ", 
              SuperscriptBox["\[Rho]", "2"]}], "+", 
             RowBox[{"464", " ", 
              SuperscriptBox["\[Rho]", "3"]}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Rho]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Rho]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "\[Rho]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"5", " ", "\[Rho]"}]}], ")"}]}]]}], ")"}]}]}], ")"}], 
    " ", "\[Gamma]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Gamma]", "]"}], "2"],
    SeriesData[$CellContext`\[Gamma], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Gamma], 0, {
   2 (1 + $CellContext`\[Rho])^(-2) (1 + 
      2 $CellContext`\[Rho])^(-1) ($CellContext`\[Theta] + 
     2 $CellContext`\[Theta]^2 + 3 $CellContext`\[Theta] $CellContext`\[Rho] + 
     2 $CellContext`\[Theta] $CellContext`\[Rho]^2), 
    2 $CellContext`\[Theta]/(2 + 
     3 $CellContext`\[Rho] + $CellContext`\[Rho]^2) + 
    Rational[1, 
       4] $CellContext`\[Theta]^2 ((-32) (1 + $CellContext`\[Rho])^(-1)/(2 + 
       3 $CellContext`\[Rho] + $CellContext`\[Rho]^2) + 
      32 (1 + $CellContext`\[Rho])^(-1) (2 + $CellContext`\[Rho])^(-1) (1 + 
         2 $CellContext`\[Rho])^(-2) (3 + 2 $CellContext`\[Rho])^(-1) (2 + 
         3 $CellContext`\[Rho])^(-1) (6 + 5 $CellContext`\[Rho])^(-1) (48 + 
        314 $CellContext`\[Rho] + 611 $CellContext`\[Rho]^2 + 
        464 $CellContext`\[Rho]^3 + 120 $CellContext`\[Rho]^4))}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.563704087337518*^9, 3.563704104762019*^9}, 
   3.563704157113701*^9, 3.567942879538842*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.567943048971423*^9, 3.567943050156823*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The same way may be used to calculate the variance of A\
\>", "Subsubsection",
 CellChangeTimes->{{3.567942399846093*^9, 3.56794241315093*^9}, 
   3.567942452636805*^9, {3.567942522500766*^9, 3.567942524188243*^9}}],

Cell[BoxData[
 RowBox[{"EL1", " ", ":=", " ", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SuperscriptBox["\[Gamma]", "2"], "+", 
      RowBox[{"3", " ", "\[Rho]"}], "+", 
      SuperscriptBox["\[Rho]", "2"], "+", 
      RowBox[{"\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Rho]"}], ")"}]}]}], ")"}]}], 
   RowBox[{"\[Rho]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Rho]"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.562493411502601*^9, 3.562493461210199*^9}}],

Cell[BoxData[
 RowBox[{"EL1L2", ":=", 
  InterpretationBox[
   RowBox[{
    FractionBox["4", 
     SuperscriptBox["\[Rho]", "2"]], "+", 
    FractionBox[
     RowBox[{"8", " ", "\[Gamma]"}], 
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Rho]"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"6", " ", "\[Rho]"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Rho]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], 
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Rho]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[Gamma]", "]"}], "3"],
     SeriesData[$CellContext`\[Gamma], 0, {}, 0, 3, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[Gamma], 0, {
    4 $CellContext`\[Rho]^(-2), 
     8 ($CellContext`\[Rho]^(-2)/(
      1 + $CellContext`\[Rho])), (((((48 $CellContext`\[Rho]^(-2))/(
         2 + $CellContext`\[Rho]))/(1 + 2 $CellContext`\[Rho]))/(3 + 
       2 $CellContext`\[Rho]))/(2 + 3 $CellContext`\[Rho])) (2 + 
      6 $CellContext`\[Rho] + 3 $CellContext`\[Rho]^2)}, 0, 3, 1],
   Editable->False]}]], "Input",
 CellChangeTimes->{{3.562494243759784*^9, 3.562494248048187*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]", "/", "2"}], " ", "*", " ", "EL1"}], " ", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]", "^", "2"}], "/", "4"}], " ", "*", " ", 
      RowBox[{"(", 
       RowBox[{"EL1L2", " ", "-", " ", 
        RowBox[{"EL1", "^", "2"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.562494273855806*^9, 3.562494333285406*^9}, {
  3.562494373711424*^9, 3.562494374174109*^9}, {3.562494962863772*^9, 
  3.562495002362389*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["\[Theta]", "\[Rho]"], "+", 
   FractionBox[
    RowBox[{"\[Theta]", " ", "\[Gamma]"}], 
    RowBox[{"\[Rho]", "+", 
     SuperscriptBox["\[Rho]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"31", " ", "\[Rho]"}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Rho]", "4"]}], "+", 
       RowBox[{"\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Rho]"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Gamma]", "2"]}], 
    RowBox[{"\[Rho]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Rho]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Rho]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Gamma]", "]"}], "3"],
    SeriesData[$CellContext`\[Gamma], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Gamma], 
   0, {$CellContext`\[Theta]/$CellContext`\[Rho], \
$CellContext`\[Theta]/($CellContext`\[Rho] + $CellContext`\[Rho]^2), \
$CellContext`\[Theta] $CellContext`\[Rho]^(-1) (
      1 + $CellContext`\[Rho])^(-2) (2 + $CellContext`\[Rho])^(-1) (1 + 
      2 $CellContext`\[Rho])^(-1) (3 + 2 $CellContext`\[Rho])^(-1) (2 + 
      3 $CellContext`\[Rho])^(-1) (6 + 31 $CellContext`\[Rho] + 
     57 $CellContext`\[Rho]^2 + 44 $CellContext`\[Rho]^3 + 
     12 $CellContext`\[Rho]^4 + $CellContext`\[Theta] (
       2 + $CellContext`\[Rho]))}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.562494333806573*^9, 3.562494374521821*^9, {3.562494967514315*^9, 
   3.562495003185421*^9}, 3.563701943591337*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"31", " ", "\[Rho]"}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["\[Rho]", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Rho]", "4"]}], "+", 
       RowBox[{"\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Rho]"}], ")"}]}]}], ")"}]}], 
    RowBox[{"\[Rho]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Rho]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Rho]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.562494635522633*^9, 3.562494696650942*^9}, {
  3.562495031482877*^9, 3.562495037637291*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["\[Theta]", 
    RowBox[{"\[Rho]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Rho]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Rho]"}], ")"}]}]], "+", 
   FractionBox[
    SuperscriptBox["\[Theta]", "2"], 
    RowBox[{"\[Rho]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Rho]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "\[Rho]"}]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Theta]", "]"}], "3"],
    SeriesData[$CellContext`\[Theta], 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Theta], 
   0, {$CellContext`\[Rho]^(-1) (1 + $CellContext`\[Rho])^(-1)/(
    2 + $CellContext`\[Rho]), $CellContext`\[Rho]^(-1) (
      1 + $CellContext`\[Rho])^(-2) (1 + 2 $CellContext`\[Rho])^(-1) (3 + 
      2 $CellContext`\[Rho])^(-1)/(2 + 3 $CellContext`\[Rho])}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.562494640443335*^9, 3.562494654652742*^9}, 
   3.562494698056002*^9, 3.562495048237604*^9, 3.563701946065469*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 855},
WindowMargins->{{Automatic, 431}, {0, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/franz/print.pdf"},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 121, 1, 39, "Subsection"],
Cell[CellGroupData[{
Cell[725, 27, 267, 6, 45, "Subsubsection"],
Cell[995, 35, 198, 3, 30, "Input"],
Cell[1196, 40, 281, 5, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1514, 50, 112, 1, 28, "Subsubsection"],
Cell[1629, 53, 730, 20, 56, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2396, 78, 224, 3, 28, "Subsubsection"],
Cell[CellGroupData[{
Cell[2645, 85, 556, 15, 30, "Input"],
Cell[3204, 102, 3603, 93, 109, "Output"]
}, Open  ]],
Cell[6822, 198, 267, 4, 164, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7126, 207, 225, 4, 28, "Subsubsection"],
Cell[7354, 213, 601, 17, 60, "Input"],
Cell[7958, 232, 1661, 46, 60, "Input"],
Cell[CellGroupData[{
Cell[9644, 282, 657, 18, 30, "Input"],
Cell[10304, 302, 2140, 56, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12481, 363, 1208, 35, 60, "Input"],
Cell[13692, 400, 1353, 36, 53, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/cases_table.tex <==
\documentclass[a4paper,10pt]{article}
\usepackage[utf8x]{inputenc}

%opening
\title{}
\author{}

\begin{document}

This document contains all cases used in the calculations to prove Theorem 3. Each case corresponds to an element of $s \in \mathcal S_{\gamma^2}$.
We will represent $s$ by a sequence of events, namely loss, merging lines and splitting lines.\\
Note that in the setting of Theorem 3, we are looking at the history of two potential genes $a$ and $b$ for the two individuals at the tip of line 1 and 2.
Thus we always start with lines $1$ and $2$ which are both potentially carrying gene $a$ as well as gene $b$.
\begin{itemize}
 \item[$L(x,i)$]   Loss of gene i in line $x$, where $i \in \{a,b\}$ and $1\leq x\leq 3 $.
 \item[$C(x,y)$]   Coalescence of line $x$ and $y$, where $1 \leq x,y \leq 3 $ The new line is now denoted by $x$. 
 \item[$S(x,y,i)$] Split of line $x$ to the new line $y$, but only gene $i$ is affected, where $i \in \{a,b\}$, $x \in \{1,2\} $ and $ y \in \{2,3\}$.
\end{itemize}



  \begin{tabbing}
    \hspace*{1.5cm}\=\hspace*{1.5cm}\=\hspace*{1.5cm}\=\hspace*{1.5cm}\=\hspace*{1.5cm}\=\hspace*{1.5cm}\=\hspace*{1.5cm}\=\hspace*{1.5cm}\=\hspace*{1.5cm}\=\hspace*{1.5cm}\= \kill
    \bf case\>\bf step 1\>\bf step 2\>\bf step 3\>\bf step 4\>\bf step 5\>\bf step 6\>\bf step 7\>\bf step 8\\
    \input{tabbing.input}
  \end{tabbing}


\end{document}


==> anc/manual.txt <==
 1. compile the C code 2genes2lines_formulagen.c
    for example using the command
	gcc 2genes2lines_formulagen.c -o formulagenerator
 2. run formulagenerator
 --> this generates three additional files. "2g2l.data", "2g2l.formula" are needed as an input for the mathematica file
     The file "tabbing.input" is used for the LaTeX-file in step 5.
 3. replace the paths in calculation_varianceofD.nb to your output paths of formulagenerator
 4. run calculation_varianceofD.nb
 5. compile cases_table.tex in the same directory as formulagenerator
 *****************************************************************/

